PrefillOnly: An Inference Engine for Prefill-only Workloads in Large Language Model Applications

Besides typical generative applications, like ChatGPT, GitHub Copilot, and Cursor, we observe an emerging trend that LLMs are increasingly used in traditional discriminative tasks, such as recommendation, credit verification, and data labeling. The key characteristic of these emerging use cases is that the LLM generates only a single output token, rather than an arbitrarily long sequence of tokens. We call this prefill-only workload. However, since existing LLM engines assume arbitrary output lengths, they fail to leverage the unique properties of prefill-only workloads. In this paper, we present PrefillOnly, the first LLM inference engine that improves the inference throughput and latency by fully embracing the properties of prefill-only workloads. First, since it generates only one token, PrefillOnly only needs to store the KV cache of only the last computed layer, rather than of all layers. This drastically reduces the GPU memory footprint of LLM inference and allows handling long inputs without using solutions that reduces throughput, such as cross-GPU KV cache parallelization. Second, because the output length is fixed, rather than arbitrary, PrefillOnly can precisely determine the job completion time (JCT) of each prefill-only request before it starts. This enables efficient JCT-aware scheduling policies such as shortest remaining job first. PrefillOnly can process upto 4x larger queries per second without inflating average and P99 latency.

==> figures/eval_figures/checksize.py <==
from pathlib import Path
from PyPDF2 import PdfReader

pdf_dir = Path("/Users/eamin/Desktop/data/学习资料/自学/ttmp/Prefill_only_SOSP/figures/eval_figures")
targets = ["a100", "l4", "h100"]  # 可改为你想筛选的关键词

for pdf_file in pdf_dir.glob("*.pdf"):
    name = pdf_file.name.lower()
    if any(t in name for t in targets):
        try:
            reader = PdfReader(str(pdf_file))
            page = reader.pages[0]
            width = float(page.mediabox.width)
            height = float(page.mediabox.height)
            print(f"{pdf_file.name}: {width:.1f} x {height:.1f} pt")
        except Exception as e:
            print(f"{pdf_file.name}: ERROR - {e}")

==> push.sh <==
git add tex-files/*tex
git add *tex
git add *sh
git add *sty
git add *bib
git add figures/*

git commit -m "update"
git push origin master

